Unsupervised Parsing by Searching for Frequent Word Sequences among Sentences with Equivalent Predicate-Argument Structures

Unsupervised constituency parsing focuses on identifying word sequences that form a syntactic unit (i.e., constituents) in target sentences. Linguists identify the constituent by evaluating a set of Predicate-Argument Structure (PAS) equivalent sentences where we find the constituent appears more frequently than non-constituents (i.e., the constituent corresponds to a frequent word sequence within the sentence set). However, such frequency information is unavailable in previous parsing methods that identify the constituent by observing sentences with diverse PAS. In this study, we empirically show that constituents correspond to frequent word sequences in the PAS-equivalent sentence set. We propose a frequency-based parser span-overlap that (1) computes the span-overlap score as the word sequence's frequency in the PAS-equivalent sentence set and (2) identifies the constituent structure by finding a constituent tree with the maximum span-overlap score. The parser achieves state-of-the-art level parsing accuracy, outperforming existing unsupervised parsers in eight out of ten languages. Additionally, we discover a multilingual phenomenon: participant-denoting constituents tend to have higher span-overlap scores than equal-length event-denoting constituents, meaning that the former tend to appear more frequently in the PAS-equivalent sentence set than the latter. The phenomenon indicates a statistical difference between the two constituent types, laying the foundation for future labeled unsupervised parsing research.

==> figs/release-1/counting_gpt3.5.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import prep\n",
    "import pickle\n",
    "from easydict import EasyDict as edict\n",
    "from parser.helper.spanoverlap_data_module import DataModuleForSpanInfoGain, DataModuleForGPTSamples\n",
    "from ipynb_spanoverlap.utils import SpacyLemmatizer "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "from models import Mistral7BEnhancer, SpanScorer, GPTEnhancer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "import scipy\n",
    "import random\n",
    "import torch\n",
    "import numpy as np\n",
    "from utils import compute_sentence_logprob, cyk"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "with open(\"/fast/mdxuser/projects/tn-pcfg/data/ctb5/ctb-dev/test.gpt35.full-reorder_q_confirm_q_wh_tense-zh_prompt-0125.pickle\", 'rb') as f:\n",
    "    data = pickle.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "gpt_model = GPTEnhancer()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class SpanScorer:\n",
    "    def __init__(self) -> None:\n",
    "        # self.form = form\n",
    "        pass\n",
    "\n",
    "    def score_by_count(\n",
    "        self,\n",
    "        form,\n",
    "        samples,\n",
    "        stemmer,\n",
    "        flag_rm_spaces_in_matching=False,\n",
    "        flag_print_samples=False,\n",
    "    ):\n",
    "        from ipynb_spanoverlap.utils import normalizing_string\n",
    "        assert isinstance(form, list), f\"{form} must be pre-tokenized\"\n",
    "\n",
    "        # print(\"form:\", form)\n",
    "        # for s in samples:\n",
    "        # print(s)\n",
    "        # print(\"----sep----\")\n",
    "        # print(\"score count:\", stemmer)\n",
    "        cleaned_samples = [normalizing_string(i, stemmer) for i in samples]\n",
    "        if flag_print_samples:\n",
    "            print(form)\n",
    "            for s in cleaned_samples:\n",
    "                print(s)\n",
    "\n",
    "        if flag_rm_spaces_in_matching:\n",
    "            cleaned_samples = [i.replace(\" \", \"\") for i in samples]\n",
    "        scores = np.zeros((len(form) + 1, len(form) + 1))\n",
    "        for i in range(len(form)):\n",
    "            for j in range(i + 2, len(form) + 1):\n",
    "                span_literal = \" \".join(form[i:j])\n",
    "                if flag_rm_spaces_in_matching:\n",
    "                    span_literal = span_literal.replace(\" \", \"\")\n",
    "                scores[i, j] = sum([span_literal in samp for samp in cleaned_samples])\n",
    "        return scores\n",
    "\n",
    "    def score_by_meteor(\n",
    "        self,\n",
    "        form,\n",
    "        samples,\n",
    "        stemmer,\n",
    "        flag_rm_spaces_in_matching=False,\n",
    "        flag_print_samples=False,\n",
    "    ):\n",
    "        from ipynb_spanoverlap.utils import normalizing_string\n",
    "        from nltk import word_tokenize\n",
    "        import nltk\n",
    "        assert isinstance(form, list), f\"{form} must be pre-tokenized\"\n",
    "\n",
    "        # print(\"form:\", form)\n",
    "        # for s in samples:\n",
    "        # print(s)\n",
    "        # print(\"----sep----\")\n",
    "        # print(\"score count:\", stemmer)\n",
    "        meteor_scorer = lambda substr, span: nltk.translate.meteor_score.single_meteor_score(substr, span, alpha = 0.02, gamma=0.9, beta = 5)\n",
    "        cleaned_samples = [normalizing_string(i, stemmer) for i in samples]\n",
    "        if flag_print_samples:\n",
    "            print(form)\n",
    "            for s in cleaned_samples:\n",
    "                print(s)\n",
    "\n",
    "        if flag_rm_spaces_in_matching:\n",
    "            cleaned_samples = [i.replace(\" \", \"\") for i in samples]\n",
    "        scores = np.zeros((len(form) + 1, len(form) + 1))\n",
    "        for i in range(len(form)):\n",
    "            for j in range(i + 2, len(form) + 1):\n",
    "                span_literal = \" \".join(form[i:j])\n",
    "                if flag_rm_spaces_in_matching:\n",
    "                    span_literal = span_literal.replace(\" \", \"\")\n",
    "                sample_scores = []\n",
    "                for samp in cleaned_samples:\n",
    "                    tokenized_samp = word_tokenize(samp)\n",
    "                    matching_scores = [meteor_scorer(tokenized_samp[p: p+j-i], form[i:j]) for p in range(len(samp)-j+i)]\n",
    "                    sample_scores.append(max(matching_scores) if len(matching_scores) > 0 else 0)\n",
    "                scores[i, j] = sum(sample_scores)\n",
    "        return scores\n",
    "\n",
    "    def score_by_bleu(\n",
    "        self,\n",
    "        form,\n",
    "        samples,\n",
    "        stemmer,\n",
    "        flag_rm_spaces_in_matching=False,\n",
    "        flag_print_samples=False,\n",
    "    ):\n",
    "        from ipynb_spanoverlap.utils import normalizing_string\n",
    "        from nltk import word_tokenize\n",
    "        import nltk\n",
    "        assert isinstance(form, list), f\"{form} must be pre-tokenized\"\n",
    "\n",
    "        # print(\"form:\", form)\n",
    "        # for s in samples:\n",
    "        # print(s)\n",
    "        # print(\"----sep----\")\n",
    "        # print(\"score count:\", stemmer)\n",
    "        chencherry = nltk.translate.bleu_score.SmoothingFunction()\n",
    "        meteor_scorer = lambda substr, span: nltk.translate.bleu_score.sentence_bleu(substr, span, smoothing_function=chencherry.method3)\n",
    "        cleaned_samples = [normalizing_string(i, stemmer) for i in samples]\n",
    "        if flag_print_samples:\n",
    "            print(form)\n",
    "            for s in cleaned_samples:\n",
    "                print(s)\n",
    "\n",
    "        if flag_rm_spaces_in_matching:\n",
    "            cleaned_samples = [i.replace(\" \", \"\") for i in samples]\n",
    "        scores = np.zeros((len(form) + 1, len(form) + 1))\n",
    "        for i in range(len(form)):\n",
    "            for j in range(i + 2, len(form) + 1):\n",
    "                span_literal = \" \".join(form[i:j])\n",
    "                if flag_rm_spaces_in_matching:\n",
    "                    span_literal = span_literal.replace(\" \", \"\")\n",
    "                sample_scores = []\n",
    "                for samp in cleaned_samples:\n",
    "                    tokenized_samp = word_tokenize(samp)\n",
    "                    matching_scores = [meteor_scorer([tokenized_samp[p: p+j-i]], form[i:j]) for p in range(len(samp)-j+i)]\n",
    "                    sample_scores.append(max(matching_scores) if len(matching_scores)>0 else 0)\n",
    "                scores[i, j] = sum(sample_scores)\n",
    "        return scores\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "span_scorer = SpanScorer()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data['prompts'][10]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "commonpath = \"/fast/mdxuser/projects/tn-pcfg/data/SPMRL_SHARED_2014_NO_ARABIC\"\n",
    "hparams = edict({\n",
    "    'device': 'cuda:0',\n",
    "    'data':{\n",
    "        # 'val_file':'/fast/mdxuser/projects/tn-pcfg/data/test.gpt35.full-reorder_q_confirm_q_wh_clefting_perfect-1106.pickle' #ptb23\n",
    "        # 'val_file':'/fast/mdxuser/projects/tn-pcfg/data/ptb/ptb-val/test.gpt35.full-reorder_q_confirm_q_wh_clefting_tense-0125.pickle' #ptb22\n",
    "        # 'val_file':'/fast/mdxuser/projects/tn-pcfg/data/ptb/ptb-val/test.gpt35.full-reorder_q_confirm_q_wh_clefting_perfect-gpt4-0125.pickle' #ptb22\n",
    "        # 'val_file':'/fast/mdxuser/projects/tn-pcfg/data/ptb/ptb-test/test.gpt35.full-reorder_q_confirm_q_wh_clefting_tense-0125.pickle' #ptb22\n",
    "        # 'val_file':'/fast/mdxuser/projects/tn-pcfg/data/ctb5/ctb-test/test.gpt35.full-reorder_q_confirm_q_wh_tense-zh_prompt-0125.pickle' #ctb7 test\n",
    "        # 'val_file':'/fast/mdxuser/projects/tn-pcfg/data/ctb5/ctb-dev/test.gpt35.full-reorder_q_confirm_q_wh_tense-zh_prompt-0125.pickle' #ctb7 test\n",
    "        # 'val_file':f'{commonpath}/GERMAN_SPMRL/gold/ptb/test/test.gpt35.full-reorder_q_confirm_q_wh_tense-de_prompt-0125.pickle'\n",
    "        'val_file':f'{commonpath}/GERMAN_SPMRL/gold/ptb/dev/test.gpt35.full-reorder_q_confirm_q_wh_tense-de_prompt-0125.pickle'\n",
    "        # 'val_file':f'{commonpath}/KOREAN_SPMRL/gold/ptb/test/test.gpt35.full-reorder_q_confirm_q_wh_clefting_perfect-0125.pickle'\n",
    "        # 'val_file':f'{commonpath}/KOREAN_SPMRL/gold/ptb/test/test.gpt35.full-reorder_q_confirm_q_wh_tense-kr_prompt-0125.pickle'\n",
    "        # 'val_file':f'{commonpath}/KOREAN_SPMRL/gold/ptb/dev/test.gpt35.full-reorder_q_confirm_q_wh_tense-kr_prompt-0125.pickle'\n",
    "        # 'val_file':'{commonpath}/FRENCH_SPMRL/gold/ptb/test/test.gpt35.full-reorder-0125.pickle'\n",
    "        # 'val_file':f'{commonpath}/FRENCH_SPMRL/gold/ptb/test/test.gpt35.full-reorder_q_confirm_q_wh_tense-fr_prompt-0125.pickle'\n",
    "        # 'val_file':f'{commonpath}/FRENCH_SPMRL/gold/ptb/dev/test.gpt35.full-reorder_q_confirm_q_wh_tense-fr_prompt-0125.pickle'\n",
    "        # 'val_file':f'{commonpath}/HUNGARIAN_SPMRL/gold/ptb/dev/test.gpt35.full-reorder_q_confirm_q_wh_tense-hu_prompt-0125.pickle'\n",
    "        # 'val_file':f'{commonpath}/HUNGARIAN_SPMRL/gold/ptb/test/test.gpt35.full-reorder_q_confirm_q_wh_tense-hu_prompt-0125.pickle'\n",
    "        # 'val_file':f'{commonpath}/POLISH_SPMRL/gold/ptb/test/test.gpt35.full-reorder_q_confirm_q_wh_tense-pl_prompt-0125.pickle'\n",
    "        # 'val_file':f'{commonpath}/POLISH_SPMRL/gold/ptb/dev/test.gpt35.full-reorder_q_confirm_q_wh_tense-pl_prompt-0125.pickle'\n",
    "        # 'val_file':f'{commonpath}/SWEDISH_SPMRL/gold/ptb/test/test.gpt35.full-reorder_q_confirm_q_wh_tense-sv_prompt-0125.pickle'\n",
    "        # 'val_file':f'{commonpath}/SWEDISH_SPMRL/gold/ptb/dev/test.gpt35.full-reorder_q_confirm_q_wh_tense-sv_prompt-0125.pickle'\n",
    "        # 'val_file':f'{commonpath}/HEBREW_SPMRL/gold/ptb/test/test.gpt35.full-reorder_q_confirm_q_wh_tense-he_prompt-0125.pickle'\n",
    "        # 'val_file':f'{commonpath}/HEBREW_SPMRL/gold/ptb/dev/test.gpt35.full-reorder_q_confirm_q_wh_tense-he_prompt-0125.pickle'\n",
    "        # 'val_file':f'{commonpath}/BASQUE_SPMRL/gold/ptb/test/test.gpt35.full-reorder_q_confirm_q_wh_tense-baq_prompt-gpt4.pickle'\n",
    "        # 'val_file':f'{commonpath}/BASQUE_SPMRL/gold/ptb/dev/test.gpt35.full-reorder_q_confirm_q_wh_tense-baq_prompt-gpt4.pickle'\n",
    "        # 'val_file':f'{commonpath}/BASQUE_SPMRL/gold/ptb/test/test.gpt35.full-reorder_q_confirm_q_wh_clefting_perfect-gpt4_0125.pickle'\n",
    "    },\n",
    "    'test':{\n",
    "        'batch_size':4\n",
    "    }\n",
    "})\n",
    "lang_str = \"german\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class PolishStemmer():\n",
    "    def __init__(self) -> None:\n",
    "        from stempel import StempelStemmer\n",
    "        self.stemmer = StempelStemmer.polimorf()\n",
    "        pass\n",
    "    \n",
    "    def stemWord(self, word):\n",
    "        return self.stemmer.stem(word)\n",
    "\n",
    "class identityStemmer():\n",
    "    def __init__(self) -> None:\n",
    "        pass\n",
    "    \n",
    "    def stemWord(self, word):\n",
    "        return word"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# from pystempel import Stemmer as PolishStemmer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from nltk.stem.snowball import *\n",
    "# from utils import HebrewLemmatizer\n",
    "from Stemmer import Stemmer #snowball stemmer\n",
    "if lang_str == \"polish\":\n",
    "    stemmer = PolishStemmer()\n",
    "elif lang_str in ['hebrew', 'chinese', 'korean']:\n",
    "    stemmer = identityStemmer()\n",
    "# elif lang_str == \"korean\":\n",
    "    # stemmer = identityStemmer() \n",
    "\n",
    "# elif lang_str == \"korean\":\n",
    "    # stemmer = SpacyLemmatizer(lang_str) \n",
    "else:\n",
    "    stemmer = Stemmer(lang_str)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "dst = DataModuleForGPTSamples(hparams=hparams)\n",
    "it = dst.dev_dataloader(max_len=100, min_len=1, langstr=lang_str, prompt_type = ['reorder_diverse'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from nltk import PorterStemmer\n",
    "ps = PorterStemmer()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from utils import normalizing_string\n",
    "def normalizing_permuted_en(x):\n",
    "    return x.replace(\"n't\", \" n't\").replace(\"'s\", \" 's\").replace('%', ' %').replace('$', '$ ').replace('(', ' -LRB- ').replace(')', ' -RRB- ').replace(\"'m\", \" 'm\").replace(\"n't\", \"not\")\n",
    "\n",
    "def normalizing_permuted_fr(x):\n",
    "    return x.replace(\"l'\", \"l' \").replace(\"d'\", \"d' \").replace('n\\'', 'n\\' ').replace('(', ' -LRB- ').replace(')', ' -RRB- ')#.replace('l\\'', 'les').replace('d\\'', 'das')\n",
    "\n",
    "def normalizing_permuted(x, lang_str): \n",
    "    if lang_str == \"french\":\n",
    "        # return x\n",
    "        return normalizing_permuted_fr(x)\n",
    "    elif lang_str == \"english\":\n",
    "        return normalizing_permuted_en(x)\n",
    "    else:\n",
    "        return x"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def accumulate_const_stats_excluderb(accu_recall, accu_length, accu_count, labeled_spans, scores, overlap):\n",
    "    rb_tree = [(i, len(scores)-1) for i in range(1, len(scores)-2)]\n",
    "    for s in labeled_spans:\n",
    "        label, span = s[2], s[:2]\n",
    "        label = label.split('-')[0]\n",
    "        label = label.split('##')[0]\n",
    "\n",
    "        if lang_str == 'french':\n",
    "            if label in ['VPpart', 'VPinf']: label= 'VP'\n",
    "            if label in ['Srel', 'Sint', 'Ssub']: label = 'S'\n",
    "        elif lang_str == 'polish':\n",
    "            if label == 'zdanie': label ='S'\n",
    "            if label == 'fwe': label = 'VP'\n",
    "            if label == 'fno': label = 'NP'\n",
    "        elif lang_str == 'basque':\n",
    "            if label == 'SN': label = 'NP'\n",
    "            if label == 'SP': label = 'PP'\n",
    "            # if\n",
    "            # 'zdanie', 'fwe', 'fno'\n",
    "\n",
    "\n",
    "        if span[1] - span[0] == len(scores)-1: continue\n",
    "        if span[1] - span[0] == 1: continue\n",
    "\n",
    "        if label not in accu_count.keys():\n",
    "            accu_count[label] = []\n",
    "            accu_length[label] = []\n",
    "            accu_recall[label] = np.array((0, 0, 0))\n",
    "\n",
    "        if span in overlap and span not in rb_tree:\n",
    "            accu_recall[label]+=np.array((1, 1, 0))\n",
    "        elif span in overlap and span in rb_tree:\n",
    "            accu_recall[label]+=np.array((0, 1, 1))\n",
    "        else:\n",
    "            accu_recall[label]+=np.array((0, 1, 0))\n",
    "        \n",
    "        accu_count[label].append(scores[*span])\n",
    "        assert not np.isnan(scores[*span]), \"score should not be nan\"\n",
    "        accu_length[label].append(span[1]-span[0])\n",
    "\n",
    "\n",
    "def accumulate_scores_for_spans(accu, spans, score): \n",
    "    for s in spans:\n",
    "        accu[s[1]-s[0]].append(score[*s])\n",
    "    # accu.extend([score[*s] for s in spans])\n",
    "\n",
    "def accumulate_margins(accu, gs, rs, score):\n",
    "    for s in gs:\n",
    "        if s[1]-s[0] == len(score)-1:continue\n",
    "        len_span = s[1]-s[0]\n",
    "        competing_spans = [(i, i+len_span) for i in range(max(0, s[0]-len_span+1), min(s[1], len(score)-len_span)) if i != s[0]]\n",
    "        candidate_scores = [score[*sprime] for sprime in competing_spans]\n",
    "\n",
    "        # candidate_set = [score[*sprime] for sprime in rs if s[1]-s[0] == sprime[1]-sprime[0]]\n",
    "        # print(competing_spans)\n",
    "        # print(len_span, len(score)-1)\n",
    "        sprime = max(candidate_scores)\n",
    "        accu[s[1]-s[0]].append(score[*s] - sprime)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "list_remove_spaces = [\"chinese\", \"hebrew\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "suffix = 'he'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "flag_remove_spaces_in_matching = lang_str in list_remove_spaces \n",
    "flag_debug = False\n",
    "flag_random_score = False \n",
    "flag_rb_score = False \n",
    "# prompt_type = ['reorder_diverse']\n",
    "# prompt_type = ['confirmatory_question_diverse', 'wh_question_diverse']\n",
    "# prompt_type = ['perfect_diverse']\n",
    "# prompt_type = ['clefting_diverse']\n",
    "# prompt_type = ['reorder_diverse', 'perfect_diverse', 'clefting_diverse']\n",
    "# prompt_type = ['reorder_diverse_baq', 'tense_diverse_baq']\n",
    "# prompt_type = [f'reorder_diverse{suffix}']\n",
    "# prompt_type = [f'confirmatory_question_diverse{suffix}', f'wh_question_diverse{suffix}']\n",
    "# prompt_type = [f'tense_diverse{suffix}']\n",
    "prompt_type = 'anything'\n",
    "# print(dst.val_dataset.payload.keys())\n",
    "# dst.val_dataset.payload = {k: v[:100] for k, v in dst.val_dataset.payload.items()}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from tqdm import tqdm\n",
    "from copy import deepcopy\n",
    "it = dst.dev_dataloader(max_len=10, min_len=1, langstr=lang_str, prompt_type=prompt_type)\n",
    "macro_f1_info = []\n",
    "macro_f1_count = []\n",
    "gold_scores = [[] for i in range(100)]\n",
    "random_scores = [[] for i in range(100)]\n",
    "const_label_count = {}\n",
    "const_label_recall = {}\n",
    "const_label_length = {}\n",
    "corpus_f1_counter = np.zeros(3)\n",
    "for x, y in tqdm(it):\n",
    "    # print(x.keys(), y.keys())\n",
    "    batch_size = len(x['form_array'])\n",
    "    for bid in range(batch_size):\n",
    "        if flag_debug: print('============')\n",
    "        form = x['form_array'][bid]\n",
    "        pos = x['pos_array'][bid]\n",
    "        labeled_gold_tree = y['gold_tree'][bid]\n",
    "        non_trivial_labeled_gold_tree = set([tuple(s[:2]) for s in labeled_gold_tree if s[1]-s[0] < len(form) and s[1]-s[0]>1])\n",
    "\n",
    "        gpt_samples = x['gpt_sample_array'][bid]\n",
    "        # print(gpt_samples)\n",
    "        gpt_samples = [normalizing_permuted(s, lang_str) for s in gpt_samples]\n",
    "        if len(form) == 1: \n",
    "            # print(non_trivial_labeled_gold_tree)\n",
    "            macro_f1_count.append(1)\n",
    "        if len(gpt_samples) == 0: \n",
    "            # print(\"no samples\")\n",
    "            # print(len(non_trivial_labeled_gold_tree))\n",
    "            macro_f1_count.append(0)\n",
    "            continue\n",
    "\n",
    "\n",
    "        scores_count = span_scorer.score_by_meteor([normalizing_string(w, stemmer) for w in form], gpt_samples, stemmer, \n",
    "                                                  flag_rm_spaces_in_matching=flag_remove_spaces_in_matching,\n",
    "                                                  flag_print_samples=flag_debug)\n",
    "        if flag_random_score:\n",
    "            scores_count = np.random.uniform(size = scores_count.shape)\n",
    "        if flag_rb_score:\n",
    "            scores_count = np.ones(scores_count.shape)\n",
    "        _, _, spans_count = cyk(scores_count, rb_bias=True)\n",
    "        spans_count = [s for s in spans_count if s[1]-s[0]<len(form)]\n",
    "        \n",
    "        non_trivial_random_tree  = set([tuple(s[:2]) for s in y['random_tree'][bid] if s[1]-s[0] < len(form) and s[1]-s[0]>1])\n",
    "        \n",
    "        def compute_f1(pred, gold):\n",
    "            spans = pred\n",
    "            non_trivial_labeled_gold_tree = gold\n",
    "            overlap = set(spans).intersection(set(non_trivial_labeled_gold_tree))\n",
    "            prec = float(len(overlap)) / (len(set(non_trivial_labeled_gold_tree)) + 1e-8)\n",
    "            reca = float(len(overlap)) / (len(set(spans)) + 1e-8)\n",
    "            if len(set(non_trivial_labeled_gold_tree)) == 0:\n",
    "                reca = 1.\n",
    "                if len(set(spans)) == 0:\n",
    "                    prec = 1.\n",
    "            f1 = 2 * prec * reca / (prec + reca + 1e-8)\n",
    "            return f1\n",
    "\n",
    "        def compute_corpus_f1_counter(pred, gold):\n",
    "            overlap = set(pred).intersection(set(gold))\n",
    "            tp = len(overlap)\n",
    "            fp = len(pred) - len(overlap)\n",
    "            fn = len(gold) - len(overlap)\n",
    "            return np.array((tp, fp, fn))\n",
    "\n",
    "        f1_count = compute_f1(spans_count, non_trivial_labeled_gold_tree)\n",
    "        corpus_f1_counter += compute_corpus_f1_counter(spans_count, non_trivial_labeled_gold_tree)\n",
    "        macro_f1_count.append(f1_count)\n",
    "        accumulate_const_stats_excluderb(const_label_recall, const_label_length, const_label_count,\n",
    "                                         labeled_gold_tree, scores_count/len(gpt_samples), set(spans_count).intersection(non_trivial_labeled_gold_tree))\n",
    "        accumulate_margins(gold_scores, non_trivial_labeled_gold_tree, non_trivial_random_tree, scores_count)\n",
    "        # print(non_trivial_labeled_gold_tree)\n",
    "        # print(non_trivial_random_tree)\n",
    "        # accumulate_scores_for_spans(random_scores, non_trivial_random_tree, scores_count)\n",
    "\n",
    "        if False or (flag_debug and f1_count < 0.4):\n",
    "            print(\"----------\")\n",
    "            # print(form)\n",
    "            # print(\" \".join(form))\n",
    "            form = [normalizing_string(w, stemmer) for w in form]\n",
    "            print(form)\n",
    "            print(pos)\n",
    "            # print(gpt_samples)\n",
    "            print(f1_count)\n",
    "            print('---------count---------')\n",
    "            for s in spans_count:\n",
    "                print(form[slice(*s)],  scores_count[*s], s in non_trivial_labeled_gold_tree)\n",
    "\n",
    "            print(\"--------gold---------\")\n",
    "\n",
    "            for s in non_trivial_labeled_gold_tree:\n",
    "                # print(s[2])\n",
    "                # print(s)\n",
    "                # s = s[:2]\n",
    "                print(\" \".join(form[s[0]: s[1]]), scores_count[s[0], s[1]])\n",
    "\n",
    " \n",
    "print(np.mean(macro_f1_count))\n",
    "\n",
    "        "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def compute_f1_from_counter(f1_counter):\n",
    "    tp, fp, fn = f1_counter\n",
    "    prec = tp / (tp + fp + 1e-8)\n",
    "    reca = tp / (tp + fn + 1e-8)\n",
    "    f1 = 2 * prec * reca / (prec + reca + 1e-8)\n",
    "    return f1\n",
    "compute_f1_from_counter(corpus_f1_counter)\n",
    "# print(corpus_f1_counter[0]+corpus_f1_counter[1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "gold_mean = [np.mean(gold_scores[i]) for i in range(2, 30) if len(gold_scores[i]) > 200]\n",
    "gold_std = [np.std(gold_scores[i]) for i in range(2, 30)  if len(gold_scores[i]) > 200]\n",
    "proportion = [sum(np.array(gold_scores[i])>0)/len(gold_scores[i]) for i in range(2, 30)  if len(gold_scores[i]) > 100]\n",
    "# print([np.mean(gold_scores[i]) for i in range(2, 30)])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# for len_2, (mu, sigma) in enumerate(zip(gold_mean, gold_std)):\n",
    "    # print(len_2+2, 1-scipy.stats.norm.cdf(-mu/sigma))\n",
    "\n",
    "\n",
    "for len_2, prop in enumerate(proportion):\n",
    "    print(len_2+2, prop)\n",
    "\n",
    "\n",
    "# [ ()]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# [ (len_2+2, scipy.stats.norm.cdf(-(-mu)/sigma)) for len_2, (mu, sigma) in enumerate(zip(gold_mean, gold_std))]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# suffix = '_kr'\n",
    "# from tqdm import tqdm\n",
    "# from copy import deepcopy\n",
    "# # for prompt_type in [ ['clefting_diverse'],]:\n",
    "# for prompt_type in [[f'confirmatory_question_diverse{suffix}', f'wh_question_diverse{suffix}'], [f'reorder_diverse{suffix}'], [f'tense_diverse{suffix}'], 'anything']:\n",
    "#     macro_f1_info = []\n",
    "#     macro_f1_count = []\n",
    "#     const_label_count = {}\n",
    "#     const_label_recall = {}\n",
    "#     const_label_length = {}\n",
    "#     it = dst.dev_dataloader(max_len=100, min_len=1, langstr=lang_str, prompt_type=prompt_type)\n",
    "#     corpus_f1_counter = np.zeros(3)\n",
    "#     for x, y in tqdm(it):\n",
    "#         # print(x.keys(), y.keys())\n",
    "#         batch_size = len(x['form_array'])\n",
    "#         for bid in range(batch_size):\n",
    "#             if flag_debug: print('============')\n",
    "#             form = x['form_array'][bid]\n",
    "#             pos = x['pos_array'][bid]\n",
    "#             labeled_gold_tree = y['gold_tree'][bid]\n",
    "\n",
    "#             gpt_samples = x['gpt_sample_array'][bid]\n",
    "#             gpt_samples = [normalizing_permuted(s, lang_str) for s in gpt_samples]\n",
    "#             if len(form) == 1: macro_f1_count.append(1)\n",
    "#             if len(gpt_samples) == 0: \n",
    "#                 macro_f1_count.append(0)\n",
    "#                 continue\n",
    "\n",
    "\n",
    "#             scores_count = span_scorer.score_by_count([normalizing_string(w, stemmer) for w in form], gpt_samples, stemmer, \n",
    "#                                                     flag_rm_spaces_in_matching=flag_remove_spaces_in_matching,\n",
    "#                                                     flag_print_samples=flag_debug)\n",
    "#             _, _, spans_count = cyk(scores_count, rb_bias=True)\n",
    "#             spans_count = [s for s in spans_count if s[1]-s[0]<len(form)]\n",
    "            \n",
    "#             non_trivial_labeled_gold_tree = set([tuple(s[:2]) for s in labeled_gold_tree if s[1]-s[0] < len(form) and s[1]-s[0]>1])\n",
    "            \n",
    "#             def compute_f1(pred, gold):\n",
    "#                 spans = pred\n",
    "#                 non_trivial_labeled_gold_tree = gold\n",
    "#                 overlap = set(spans).intersection(set(non_trivial_labeled_gold_tree))\n",
    "#                 prec = float(len(overlap)) / (len(set(non_trivial_labeled_gold_tree)) + 1e-8)\n",
    "#                 reca = float(len(overlap)) / (len(set(spans)) + 1e-8)\n",
    "#                 if len(set(non_trivial_labeled_gold_tree)) == 0:\n",
    "#                     reca = 1.\n",
    "#                     if len(set(spans)) == 0:\n",
    "#                         prec = 1.\n",
    "#                 f1 = 2 * prec * reca / (prec + reca + 1e-8)\n",
    "#                 return f1\n",
    "\n",
    "#             def compute_corpus_f1_counter(pred, gold):\n",
    "#                 overlap = set(pred).intersection(set(gold))\n",
    "#                 tp = len(overlap)\n",
    "#                 fp = len(pred) - len(overlap)\n",
    "#                 fn = len(gold) - len(overlap)\n",
    "#                 return np.array((tp, fp, fn))\n",
    "\n",
    "#             f1_count = compute_f1(spans_count, non_trivial_labeled_gold_tree)\n",
    "#             corpus_f1_counter += compute_corpus_f1_counter(spans_count, non_trivial_labeled_gold_tree)\n",
    "#             macro_f1_count.append(f1_count)\n",
    "#             accumulate_const_stats_excluderb(const_label_recall, const_label_length, const_label_count,\n",
    "#                                             labeled_gold_tree, scores_count/len(gpt_samples), set(spans_count).intersection(non_trivial_labeled_gold_tree))\n",
    "\n",
    "\n",
    "#             if False or (flag_debug and f1_count < 0.4):\n",
    "#                 print(\"----------\")\n",
    "#                 # print(form)\n",
    "#                 # print(\" \".join(form))\n",
    "#                 form = [normalizing_string(w, stemmer) for w in form]\n",
    "#                 print(form)\n",
    "#                 print(pos)\n",
    "#                 # print(gpt_samples)\n",
    "#                 print(f1_count)\n",
    "#                 print('---------count---------')\n",
    "#                 for s in spans_count:\n",
    "#                     print(form[slice(*s)],  scores_count[*s], s in non_trivial_labeled_gold_tree)\n",
    "\n",
    "#                 print(\"--------gold---------\")\n",
    "\n",
    "#                 for s in non_trivial_labeled_gold_tree:\n",
    "#                     # print(s[2])\n",
    "#                     # print(s)\n",
    "#                     # s = s[:2]\n",
    "#                     print(\" \".join(form[s[0]: s[1]]), scores_count[s[0], s[1]])\n",
    "\n",
    "    \n",
    "#     print(prompt_type, np.mean(macro_f1_count))\n",
    "\n",
    "            "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "const_label_recall.keys()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "label_list = {\n",
    "    \"english\": [\"S\", \"VP\", \"NP\", \"PP\", \"QP\"],\n",
    "    \"chinese\": [\"VP\", \"IP\", \"CP\", \"NP\", \"PP\", \"QP\"],\n",
    "    'german': ['S', 'VP', 'NP', 'PP', 'AP'],\n",
    "    'french': ['S', 'VP',  'NP', 'PP', 'AP' ],\n",
    "    'hungarian': ['CP', 'NP', 'PP'],\n",
    "    'swedish': ['S', 'VP', 'NP', 'PP', 'AP'],\n",
    "    'polish': ['S', 'VP', 'NP'],\n",
    "    'basque': ['S',  'NP', 'PP'],\n",
    "    'hebrew': ['S', 'VP', 'NP', 'PP'],\n",
    "    'korean': ['VP', 'NP']\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import scipy\n",
    "import matplotlib.pyplot as plt\n",
    "recall_count_pair = []\n",
    "mean_len_pair = {k:[] for k in label_list[lang_str]}\n",
    "skewness_len_pair = {k:[] for k in label_list[lang_str]}\n",
    "# df_mean_len = \n",
    "\n",
    "print('label, delta-recall, mean-span-overlap')\n",
    "for l_target in range(2, 15):\n",
    "    print('length:', l_target)\n",
    "    for k, v in const_label_recall.items():\n",
    "        # print(k)\n",
    "        if v[1]<=20: continue\n",
    "        if lang_str == 'french':\n",
    "\n",
    "            if k not in label_list[lang_str]: continue\n",
    "        else:\n",
    "            if k not in label_list[lang_str]: continue\n",
    "        # print(k, v[0]/v[1], (v[0]+v[2])/v[1], np.mean(const_label_count[k]))\n",
    "        # print(const_label_count[k][:10])\n",
    "        datapoints = [c for l, c in zip(const_label_length[k], const_label_count[k]) if l == l_target]\n",
    "        print(k, len(datapoints))\n",
    "        if len(datapoints) < 20: continue\n",
    "        print(k, np.mean(datapoints), scipy.stats.skew(datapoints), len(datapoints))\n",
    "        mean_len_pair[k].append(np.mean(datapoints))\n",
    "        skewness_len_pair[k].append(scipy.stats.skew(datapoints))\n",
    "        # recall_count_pair.append(((v[0]+v[2])/v[1], np.mean(const_label_count[k]), k))\n",
    "    print('====')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy.interpolate import make_interp_spline, BSpline\n",
    "from matplotlib.ticker import MaxNLocator\n",
    "\n",
    "max_len = max([len(v) for v in mean_len_pair.values()])\n",
    "# xnew = np.linspace(0, max_len, num=300, endpoint=True)\n",
    "# T = range(max_len)\n",
    "# spl = make_interp_spline(T, power, k=3)  # type: BSpline\n",
    "# power_smooth = spl(xnew)\n",
    "\n",
    "\n",
    "# for ax in axs:\n",
    "# plt.axes().xaxis.set_major_locator(MaxNLocator(integer=True)\n",
    "\n",
    "fig, axs = plt.subplots(1, 2, figsize = (8, 3), dpi=140)\n",
    "# plt.axes().xaxis.set_major_locator(MaxNLocator(integer=True))\n",
    "for ax in axs:\n",
    "    ax.xaxis.set_major_locator(MaxNLocator(integer=True))\n",
    "\n",
    "df_mean_len = pd.DataFrame.from_dict({k: np.pad(np.array(v), (0, max_len-len(v)),mode='constant',constant_values=(np.nan,)) for k, v in mean_len_pair.items()})\n",
    "# df_mean_len.set_index([pd.Index(range(2, 15))])\n",
    "df_mean_len.index +=2\n",
    "print(df_mean_len)\n",
    "df_mean_len.plot(ax = axs[0])\n",
    "axs[0].set_xlabel('Span Length')\n",
    "axs[0].set_ylabel('Mean Span-overlap Score')\n",
    "df_skewness_len = pd.DataFrame.from_dict({k: np.pad(np.array(v), (0, max_len-len(v)),mode='constant',constant_values=(np.nan,)) for k, v in skewness_len_pair.items()})\n",
    "df_skewness_len.index +=2\n",
    "print(df_skewness_len)\n",
    "df_skewness_len.plot(ax = axs[1])\n",
    "axs[1].set_xlabel('Span Length')\n",
    "axs[1].set_ylabel('Skewness Value')\n",
    "plt.tight_layout()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.bar([i for i in range(len(recall_count_pair))], [i[1] for i in recall_count_pair], width=0.8)\n",
    "ax = plt.gca()\n",
    "ax.set_xticks([i for i in range(len(recall_count_pair))])\n",
    "ax.set_xticklabels([i[2] for i in recall_count_pair], rotation = 45)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "\n",
    "from matplotlib import pyplot as plt\n",
    "# X=np.random.choice(np.array(const_label_count['QP']), 128, replace=False)\n",
    "for k in sorted(const_label_count.keys()):\n",
    "    # if k == \"S\": continue\n",
    "    if k not in label_list[lang_str]: continue\n",
    "    X = const_label_count[k]\n",
    "    if len(X)<100: continue\n",
    "    \n",
    "    counts, bins = np.histogram(X, bins=25)\n",
    "    fig, axs = plt.subplots(1, figsize=(5, 3))\n",
    "    # print\n",
    "    if not isinstance(axs, list): axs = [axs]\n",
    "    axs[0].stairs(counts/np.sum(counts), bins)\n",
    "    axs[0].set_title(k)\n",
    "    axs[0].set_xlabel('span-overlap scores')\n",
    "    axs[0].set_ylabel('constituent proportion')\n",
    "\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "fig, axs = plt.subplots(2, 3, figsize=(10, 6), dpi=140)\n",
    "# plt.bar([i for i in range(len(recall_count_pair))], [i[1] for i in recall_count_pair], width=0.8)\n",
    "filtered_recall_count_pair = [i for i in recall_count_pair if i[2] in label_list[lang_str]]\n",
    "axs[0, 0].bar([i for i in range(len(filtered_recall_count_pair))], [i[1] for i in filtered_recall_count_pair], width=0.8)\n",
    "# ax = plt.gca()\n",
    "axs[0, 0].set_xticks([i for i in range(len(filtered_recall_count_pair))])\n",
    "axs[0, 0].set_xticklabels([i[2] for i in filtered_recall_count_pair], rotation = 45)\n",
    "axs[0, 0].set_xlabel(\"Constituent Types\")\n",
    "axs[0, 0].set_ylabel(\"Mean Span-overlap Scores\")\n",
    "axs[0, 0].set_title(\"Mean Span-overlap Scores\")\n",
    " \n",
    "cnt=1\n",
    "for k in label_list[lang_str]:\n",
    "    # if k == \"S\": continue\n",
    "    if k not in label_list[lang_str]: continue\n",
    "    X = const_label_count[k]\n",
    "    if len(X)<100: continue\n",
    "\n",
    "    ax_idx = [int(cnt/3), int(cnt%3)]\n",
    "    print(ax_idx)\n",
    "    \n",
    "    counts, bins = np.histogram(X, bins=25)\n",
    "    # fig, axs = plt.subplots(1, figsize=(5, 3))\n",
    "    # print\n",
    "    # if not isinstance(axs, list): axs = [axs]\n",
    "    axs[ax_idx[0], ax_idx[1]].stairs(counts/np.sum(counts), bins)\n",
    "    axs[ax_idx[0], ax_idx[1]].set_title(k)\n",
    "    axs[ax_idx[0], ax_idx[1]].set_xlabel('span-overlap scores')\n",
    "    axs[ax_idx[0], ax_idx[1]].set_ylabel('constituent proportion')\n",
    "    axs[ax_idx[0], ax_idx[1]].text(.05 if int(cnt/3)>0 else 0.4, .9, \"Mean Score = {:.2f}\".format(np.mean(X)), transform=axs[ax_idx[0], ax_idx[1]].transAxes)\n",
    "    axs[ax_idx[0], ax_idx[1]].text(.05if int(cnt/3)>0 else 0.4, .8, \"Skewness = {:.2f}\".format(scipy.stats.skew(X)), transform=axs[ax_idx[0], ax_idx[1]].transAxes)\n",
    "    cnt+=1\n",
    "\n",
    "    # plt.show()\n",
    "plt.tight_layout()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "tnpcfg",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/release-1/preprocessing-GPT3.5-configurable.py <==
from nltk import Tree
import argparse
import pickle
from psutil import Process

import torch
import os

from tqdm import tqdm
import numpy as np

from easydict import EasyDict

from copy import deepcopy

# from parser.urnng.

from parser.urnng.utils import get_tree


from parser.helper.vocab import MyVocab

import h5py

from collections import Counter

from parser.urnng.utils import get_nonbinary_spans
from parser.urnng.preprocess import get_actions

torch.backends.cuda.matmul.allow_tf32 = True

from openai import OpenAI
import re

import prep
import sys

# sys.path.append("/home/chris/projects/xpcfg/tn-pcfg/ipynb-spanoverlap")

device = "cuda:0"
from parser.helper.paraphraser_filters import *


from openai import OpenAI
import prep
import re
import json
import time
from parser.helper.dep_data_module import DSprDataset
from multiprocessing.pool import ThreadPool

from preprocessing_common import (
    factorize,
    clean_word,
    SentenceForOpenAISpanSampling,
    nonword_pos,
)
from ipynb_spanoverlap.models import GPTEnhancer


client = OpenAI(
    organization="org-",
    api_key="sk-",
)


def wait_on_run(run, thread):
    while run.status == "queued" or run.status == "in_progress":
        run = client.beta.threads.runs.retrieve(
            thread_id=thread.id,
            run_id=run.id,
        )
        time.sleep(0.5)
    return run


def pretty_print(messages):
    print("# Messages")
    for m in messages:
        print(f"{m.role}: {m.content[0].text.value}")
    print()


def create_dataset(
    file_name, max_seqlen=100, flag_clean_word=True, prompt_keys=[], dst_truncate=100000
):
    word_array = []
    pos_array = []
    # input_ids_array = []
    gold_trees = []
    pesudo_logprob_array = []
    alignment_array = []
    # sample_array = []
    cleaned_word_array = []
    # adjusted_gold_trees = []
    rnng_action_array = []
    binary_action_array = []
    nonbinary_action_array = []
    rnng_span_array = []
    # gpt_perturbation_array = []
    span_samples_array = []
    samples_prompt_array = []
    span_sample_logprobs_array = []

    def process(line):
        rnng_span = []
        tree = Tree.fromstring(line)

        token = tree.pos()
        word, pos = zip(*token)

        # openai_sent = SentenceForOpenAISpanSampling(word, pos, client)
        # input()
        # print(openai_sent.form)

        gold_tree = factorize(tree)
        mask_isword = [p not in nonword_pos for p in pos]
        # print(word)
        if sum(mask_isword) > max_seqlen:
            return None, None, None, None, None, None, None, None
        print("orig: ", args.sentence_joiner.join(word))

        samples = []
        samples_prompt = []
        for k in prompt_keys:
            try:
                augmented_samples = gpt_model.augment(
                    args.sentence_joiner.join(word),
                    prompt_key=k,
                    flag_fixing_unicode=args.flag_fix_unicode,
                )
                samples.extend(augmented_samples)
                samples_prompt.extend([k for _ in range(len(augmented_samples))])
            except Exception:
                print(
                    "!!encountering error for orig: ",
                    args.sentence_joiner.join(word),
                    k,
                )
        if len(samples) > 0:
            # encoded_example = samples[0].encode("utf-8")
            # sys.stdout.buffer.write(encoded_example)
            # sys.stdout.buffer.write(b"\n")
            print("sample: ", samples[0])
        else:
            print("no sample")
        # print( if len(samples) > 0 else "no sample")

        if flag_clean_word:
            cleaned_word = clean_word(word)
        else:
            cleaned_word = word
        return word, pos, cleaned_word, rnng_span, gold_tree, samples, samples_prompt

    with open(file_name, "r") as f:
        lines = f.read().splitlines()
        with ThreadPool(8) as pool:
            result = pool.map(process, lines[:dst_truncate])
            for pack in result:
                if pack[0] is not None:
                    (
                        word,
                        pos,
                        cleaned_word,
                        rnng_span,
                        gold_tree,
                        span_samples,
                        samples_prompt,
                    ) = pack
                    word_array.append(word)
                    pos_array.append(pos)
                    gold_trees.append(gold_tree)
                    cleaned_word_array.append(cleaned_word)
                    rnng_span_array.append(rnng_span)
                    span_samples_array.append(span_samples)
                    samples_prompt_array.append(samples_prompt)

                # gpt_perturbation_array.append(gpt_perturbed)
        # for l in lines:
        #     process(l)
        # print(span_sample_logprobs_array)

    return {
        "word_form": word_array,
        "pos": pos_array,
        "gold_tree": gold_trees,
        "cleaned_word_form": cleaned_word_array,
        "rnng_span": rnng_span_array,
        "gpt_perturbation": span_samples_array,
        "prompts": samples_prompt_array,
        # "gpt_perturbation": gpt_perturbation_array,
    }


def store_to_hdf(path, obj):
    # obj must a list of array
    f = h5py.File(path, "w")
    print(type(obj))
    # if type(obj) is list:
    f.create_group("pseudo_logprob")
    for id, item in enumerate(obj):
        # print(f'stroing {item}')
        if type(item) is np.ndarray or type(item) is torch.Tensor:
            f["pseudo_logprob"][str(id)] = item
        else:
            for k, v in item.items():
                f["pseudo_logprob"][str(id) + "/" + k] = v

            # f['pseudo_logprob'][str(id)] = item
    # else:
    # for key, item in obj.items():
    # f.create_group(key)
    # for id, piece in enumerate(item):
    # f[key][str(id)] = piece
    f.close()


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description="preprocess ptb file.")
    parser.add_argument(
        "--input_file",
        default="data/ptb/ptb-test.txt",
    )
    parser.add_argument("--cache_path", default="data/")
    parser.add_argument("--max_seqlen", default=100, type=int)
    parser.add_argument("--device_id", default="0")
    parser.add_argument("--clean_word", default="0")
    parser.add_argument("--prompt_key", nargs="+")
    parser.add_argument("--dst_truncate", default=10000, type=int)
    parser.add_argument("--gpt_modelstr", default="gpt-3.5-turbo-1106")
    parser.add_argument("--flag_fix_unicode", action="store_true")
    parser.add_argument("--remark")
    parser.add_argument("--sentence_joiner", default=" ")

    args = parser.parse_args()
    args.clean_word = True if args.clean_word == "1" else False

    device = "cuda:{}".format(args.device_id)
    # print('using device', device)
    device = "cpu"
    print(args)

    MAX_SUBTOKEN_LEN = 5
    UNK_CUTOFF = 2

    from pathlib import Path

    # creating a new directory called pythondirectory
    Path(args.cache_path).mkdir(parents=True, exist_ok=True)

    gpt_model = GPTEnhancer(args.gpt_modelstr)
    result = create_dataset(
        args.input_file,
        max_seqlen=args.max_seqlen,
        flag_clean_word=args.clean_word,
        prompt_keys=args.prompt_key,
        dst_truncate=args.dst_truncate,
    )

    with open(
        os.path.join(
            args.cache_path,
            f"test.gpt35.{args.remark}.pickle",
        ),
        "wb",
    ) as f:
        pickle.dump(result, f)

    # with open(os.path.join(args.cache_path, "vocab.gpt.pickle"), "wb") as f:
    #     pickle.dump(word_vocab, f)

